NLO QCD and electroweak corrections to $Z+\gamma$ production with leptonic Z-boson decays

The next-to-leading-order electroweak corrections to $pp\to l^+l^-/\bar\nu\nu+\gamma+X$ production, including all off-shell effects of intermediate Z bosons in the complex-mass scheme, are calculated for LHC energies, revealing the typically expected large corrections of tens of percent in the TeV range. Contributions from quark-photon and photon-photon initial states are taken into account as well, but their impact is found to be moderate or small. Moreover, the known next-to-leading-order QCD corrections are reproduced. In order to separate hard photons from jets, both a quark-to-photon fragmentation function \'a la Glover/Morgan and Frixione's cone isolation are employed. The calculation is available in the form of Monte Carlo programs allowing for the evaluation of arbitrary differential cross sections. Predictions for integrated cross sections are presented for the LHC at 7 TeV, 8 TeV, and 14 TeV, and differential distributions are discussed at 14 TeV for bare muons and dressed leptons. Finally, we consider the impact of anomalous $ZZ\gamma$ and $Z\gamma\gamma$ couplings.

==> plots/feynman_diagrams/zgamma_ll_paper_plots.m <==
Get["FeynArts-3.9/FeynArts.m"];

ClearProcess[];

(*Set CKM Matrix to unity*)
(* CKM[A_,B_]:=IndexDelta[A,B]; *)
(* dCKM1[A_,B_]:=0; *)

myname="zgamma_ll_paper_plots"; 

SetOptions[InsertFields
           ,Model ->"SMQCD"
           ,InsertionLevel->{Classes}
           ,Restrictions->{NoQuarkMixing,NoLightFHCoupling}
           ];

SetOptions[Paint
           ,PaintLevel->{Classes}
           ,ColumnsXRows->5];

Reaction={F[3,{1}],-F[3,{1}]}->{-F[2],F[2],V[1]};

(* The Born diagrams *)

(* borntops=CreateTopologies[0,2->3]; *)
(* born=InsertFields[borntops,Reaction]; *)
(* borndiagrams=Paint[born,SheetHeader->False,Numbering->False] *)
(* Export["zgamma_ll_born.ps",borndiagrams,"PS"]; *)
(* born01=DiagramDelete[born,{{2,3,4,5,6,7,8}}]; *)
(* born02=DiagramDelete[born,{{1,2,4,5,6,7,8}}]; *)
(* born03=DiagramDelete[born,{{1,2,3,4,6,7,8}}]; *)
(* born04=DiagramDelete[born,{{1,2,3,4,5,6,8}}]; *)

(*
borndiagram01=Paint[born01,SheetHeader->False,Numbering->False]
Export["born_untuned/born01.tex",borndiagram01,"TeX"];
Export["born_untuned/born01.ps",borndiagram01,"PS"];
borndiagram02=Paint[born02,SheetHeader->False,Numbering->False];
Export["born_untuned/born02.tex",borndiagram02,"TeX"];
Export["born_untuned/born02.ps",borndiagram02,"PS"];
borndiagram03=Paint[born03,SheetHeader->False,Numbering->False];
Export["born_untuned/born03.tex",borndiagram03,"TeX"];
Export["born_untuned/born03.ps",borndiagram03,"PS"];
borndiagram04=Paint[born04,SheetHeader->False,Numbering->False];
Export["born_untuned/born04.tex",borndiagram04,"TeX"];
Export["born_untuned/born04.ps",borndiagram04,"PS"];
*)

(* Bubble diagrams for virtual corrections *)

(* virttops=CreateVFTopologies[1,2->3]; *)
(* virttops=DiagramDelete[virttops,{{}}]; *)
(* virtparticlediagrams=Paint[virttops,AutoEdit->False,SheetHeader->False,Numbering->False]; *)
(* Export["virt_tops.ps",virtparticlediagrams,"PS"]; *)
(* virt=InsertFields[virttops,Reaction]; *)
(* virt=DiagramDelete[virt,{{42...57,70...101}}]; *)
(* virtdiagrams=Paint[virt,AutoEdit->False,SheetHeader->False,Numbering->False]; *)
(* Export["zgamma_ll_virt_all.ps",virtdiagrams,"PS"]; *)

(* Triangles *)

(* tri=DiagramDelete[virt,{{2...4,6,8,10,12,14,16,18,20,22,24,26,28...53}}] *)
(* tridiagram=Paint[tri,SheetHeader->False,Numbering->False]; *)
(* Export["zgamma_ll_tri_all.ps",tridiagram,"PS"]; *)
(*
tri01=DiagramDelete[tri,{{2...13}}];
tri02=DiagramDelete[tri,{{1,3...13}}];
tri03=DiagramDelete[tri,{{1...2,4...13}}];
tri04=DiagramDelete[tri,{{1...3,5...13}}];
tri05=DiagramDelete[tri,{{1...4,6...13}}];
tri06=DiagramDelete[tri,{{1...5,7...13}}];
tri07=DiagramDelete[tri,{{1...6,8...13}}];
tri08=DiagramDelete[tri,{{1...7,9...13}}];
tri09=DiagramDelete[tri,{{1...8,10...13}}];
tri10=DiagramDelete[tri,{{1...9,11...13}}];
tri11=DiagramDelete[tri,{{1...10,12...13}}];
tri12=DiagramDelete[tri,{{1...11,13}}];
tri13=DiagramDelete[tri,{{1...12}}];

tridiagram01=Paint[tri01,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri01.tex",tridiagram01,"TeX"];
Export["virt_untuned/tri01.ps",tridiagram01,"PS"];
tridiagram02=Paint[tri02,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri02.tex",tridiagram02,"TeX"];
Export["virt_untuned/tri02.ps",tridiagram02,"PS"];
tridiagram03=Paint[tri03,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri03.tex",tridiagram03,"TeX"];
Export["virt_untuned/tri03.ps",tridiagram03,"PS"];
tridiagram04=Paint[tri04,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri04.tex",tridiagram04,"TeX"];
Export["virt_untuned/tri04.ps",tridiagram04,"PS"];
tridiagram05=Paint[tri05,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri05.tex",tridiagram05,"TeX"];
Export["virt_untuned/tri05.ps",tridiagram05,"PS"];
tridiagram06=Paint[tri06,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri06.tex",tridiagram06,"TeX"];
Export["virt_untuned/tri06.ps",tridiagram06,"PS"];
tridiagram07=Paint[tri07,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri07.tex",tridiagram07,"TeX"];
Export["virt_untuned/tri07.ps",tridiagram07,"PS"];
tridiagram08=Paint[tri08,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri08.tex",tridiagram08,"TeX"];
Export["virt_untuned/tri08.ps",tridiagram08,"PS"];
tridiagram09=Paint[tri09,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri09.tex",tridiagram09,"TeX"];
Export["virt_untuned/tri09.ps",tridiagram09,"PS"];
tridiagram10=Paint[tri10,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri10.tex",tridiagram10,"TeX"];
Export["virt_untuned/tri10.ps",tridiagram10,"PS"];
tridiagram11=Paint[tri11,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri11.tex",tridiagram11,"TeX"];
Export["virt_untuned/tri11.ps",tridiagram11,"PS"];
tridiagram12=Paint[tri12,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri12.tex",tridiagram12,"TeX"];
Export["virt_untuned/tri12.ps",tridiagram12,"PS"];
tridiagram13=Paint[tri13,SheetHeader->False,Numbering->False];
Export["virt_untuned/tri13.tex",tridiagram13,"TeX"];
Export["virt_untuned/tri13.ps",tridiagram13,"PS"];
*)


(* Selfenergies *)

(* self=DiagramDelete[virt,{{1...29,31...33,35,37...39,41,43,45...47,49,51...53}}] *)
(* selfdiagram=Paint[self,SheetHeader->False,Numbering->False]; *)
(* Export["zgamma_ll_self_all.ps",selfdiagram,"PS"]; *)
(*
self01=DiagramDelete[self,{{2...8}}];
self02=DiagramDelete[self,{{1,3...8}}];
self03=DiagramDelete[self,{{1...2,4...8}}];
self04=DiagramDelete[self,{{1...3,5...8}}];
self05=DiagramDelete[self,{{1...4,6...8}}];
self06=DiagramDelete[self,{{1...5,7...8}}];
self07=DiagramDelete[self,{{1...6,8}}];
self08=DiagramDelete[self,{{1...7}}];

selfdiagram01=Paint[self01,SheetHeader->False,Numbering->False];
Export["virt_untuned/self01.tex",selfdiagram01,"TeX"];
Export["virt_untuned/self01.ps",selfdiagram01,"PS"];
selfdiagram02=Paint[self02,SheetHeader->False,Numbering->False];
Export["virt_untuned/self02.tex",selfdiagram02,"TeX"];
Export["virt_untuned/self02.ps",selfdiagram02,"PS"];
selfdiagram03=Paint[self03,SheetHeader->False,Numbering->False];
Export["virt_untuned/self03.tex",selfdiagram03,"TeX"];
Export["virt_untuned/self03.ps",selfdiagram03,"PS"];
selfdiagram04=Paint[self04,SheetHeader->False,Numbering->False];
Export["virt_untuned/self04.tex",selfdiagram04,"TeX"];
Export["virt_untuned/self04.ps",selfdiagram04,"PS"];
selfdiagram05=Paint[self05,SheetHeader->False,Numbering->False];
Export["virt_untuned/self05.tex",selfdiagram05,"TeX"];
Export["virt_untuned/self05.ps",selfdiagram05,"PS"];
selfdiagram06=Paint[self06,SheetHeader->False,Numbering->False];
Export["virt_untuned/self06.tex",selfdiagram06,"TeX"];
Export["virt_untuned/self06.ps",selfdiagram06,"PS"];
selfdiagram07=Paint[self07,SheetHeader->False,Numbering->False];
Export["virt_untuned/self07.tex",selfdiagram07,"TeX"];
Export["virt_untuned/self07.ps",selfdiagram07,"PS"];
selfdiagram08=Paint[self08,SheetHeader->False,Numbering->False];
Export["virt_untuned/self08.tex",selfdiagram08,"TeX"];
Export["virt_untuned/self08.ps",selfdiagram08,"PS"];
*)
(* Triangles *)

(*tri=DiagramDelete[virt,{{15...50}}]
tridiagram=Paint[tri,SheetHeader->False,Numbering->False];*)
(* Export["tri_all.ps",tridiagram,"PS"]; *)

(*tri01=DiagramDelete[tri,{{2...14}}];
tri02=DiagramDelete[tri,{{1,3...14}}];
tri03=DiagramDelete[tri,{{1...2,4...14}}];
tri04=DiagramDelete[tri,{{1...3,5...14}}];
tri05=DiagramDelete[tri,{{1...4,6...14}}];
tri06=DiagramDelete[tri,{{1...5,7...14}}];
tri07=DiagramDelete[tri,{{1...6,8...14}}];
tri08=DiagramDelete[tri,{{1...7,9...14}}];
tri09=DiagramDelete[tri,{{1...8,10...14}}];
tri10=DiagramDelete[tri,{{1...9,11...14}}];
tri11=DiagramDelete[tri,{{1...10,12...14}}];
tri12=DiagramDelete[tri,{{1...11,13...14}}];
tri13=DiagramDelete[tri,{{1...12,14}}];
tri14=DiagramDelete[tri,{{1...13}}];

tridiagram01=Paint[tri01,SheetHeader->False,Numbering->False];
Export["virt/tri01.tex",tridiagram01,"TeX"];
tridiagram02=Paint[tri02,SheetHeader->False,Numbering->False];
Export["virt/tri02.tex",tridiagram02,"TeX"];
tridiagram03=Paint[tri03,SheetHeader->False,Numbering->False];
Export["virt/tri03.tex",tridiagram03,"TeX"];
tridiagram04=Paint[tri04,SheetHeader->False,Numbering->False];
Export["virt/tri04.tex",tridiagram04,"TeX"];
tridiagram05=Paint[tri05,SheetHeader->False,Numbering->False];
Export["virt/tri05.tex",tridiagram05,"TeX"];
tridiagram06=Paint[tri06,SheetHeader->False,Numbering->False];
Export["virt/tri06.tex",tridiagram06,"TeX"];
tridiagram07=Paint[tri07,SheetHeader->False,Numbering->False];
Export["virt/tri07.tex",tridiagram07,"TeX"];
tridiagram08=Paint[tri08,SheetHeader->False,Numbering->False];
Export["virt/tri08.tex",tridiagram08,"TeX"];
tridiagram09=Paint[tri09,SheetHeader->False,Numbering->False];
Export["virt/tri09.tex",tridiagram09,"TeX"];
tridiagram10=Paint[tri10,SheetHeader->False,Numbering->False];
Export["virt/tri10.tex",tridiagram10,"TeX"];
tridiagram11=Paint[tri11,SheetHeader->False,Numbering->False];
Export["virt/tri11.tex",tridiagram11,"TeX"];
tridiagram12=Paint[tri12,SheetHeader->False,Numbering->False];
Export["virt/tri12.tex",tridiagram12,"TeX"];
tridiagram13=Paint[tri13,SheetHeader->False,Numbering->False];
Export["virt/tri13.tex",tridiagram13,"TeX"];
tridiagram14=Paint[tri14,SheetHeader->False,Numbering->False];
Export["virt/tri14.tex",tridiagram14,"TeX"];*)



(* The explicit Pentagons *)

(* exppenttops=CreateTopologies[1,2->3,ExcludeTopologies->{Tadpoles, SelfEnergies, WFCorrections, Triangles, Boxes}]; *)
(* exppent=InsertFields[exppenttops,Reaction]; *)
(* exppent=DiagramDelete[exppent,{{2,4,6,9,12,16}}]; *)
(* exppentdiagram=Paint[exppent,AutoEdit->False,SheetHeader->False,Numbering->False]; *)
(* Export["virt/exppentagons.tex",exppentdiagram,"TeX"]; *)
(* Export["zgamma_ll_exppentagons.ps",exppentdiagram,"PS"]; *)
(*
exppent01=DiagramDelete[exppent,{{2...19}}];
exppent02=DiagramDelete[exppent,{{1...4,6...19}}];
exppent03=DiagramDelete[exppent,{{1...5,7...19}}];
exppent04=DiagramDelete[exppent,{{1...9,11...19}}];
exppent05=DiagramDelete[exppent,{{1...10,12...19}}];
exppent06=DiagramDelete[exppent,{{1...14,16...19}}];

exppentdiagram01=Paint[exppent01,SheetHeader->False,Numbering->False];
Export["virt_untuned/exppent01.tex",exppentdiagram01,"TeX"];
Export["virt_untuned/exppent01.ps",exppentdiagram01,"PS"];
exppentdiagram02=Paint[exppent02,SheetHeader->False,Numbering->False];
Export["virt_untuned/exppent02.tex",exppentdiagram02,"TeX"];
Export["virt_untuned/exppent02.ps",exppentdiagram02,"PS"];
exppentdiagram03=Paint[exppent03,SheetHeader->False,Numbering->False];
Export["virt_untuned/exppent03.tex",exppentdiagram03,"TeX"];
Export["virt_untuned/exppent03.ps",exppentdiagram03,"PS"];
exppentdiagram04=Paint[exppent04,SheetHeader->False,Numbering->False];
Export["virt_untuned/exppent04.tex",exppentdiagram04,"TeX"];
Export["virt_untuned/exppent04.ps",exppentdiagram04,"PS"];
exppentdiagram05=Paint[exppent05,SheetHeader->False,Numbering->False];
Export["virt_untuned/exppent05.tex",exppentdiagram05,"TeX"];
Export["virt_untuned/exppent05.ps",exppentdiagram05,"PS"];
exppentdiagram06=Paint[exppent06,SheetHeader->False,Numbering->False];
Export["virt_untuned/exppent06.tex",exppentdiagram06,"TeX"];
Export["virt_untuned/exppent06.ps",exppentdiagram06,"PS"];
*)
(* exppentdiagram01=Paint[exppent01,AutoEdit->False,SheetHeader->False,Numbering->False]; *)
(* Export["virt/exppentagons01.tex",exppentdiagram01,"TeX"]; *)

(* phph-induced contribution *)
(* Reactionphph={V[1],V[1]}->{-F[2],F[2],V[1]}; *)
(* phphtops=CreateTopologies[0,2->3]; *)
(* phph=InsertFields[phphtops,Reactionphph]; *)
(* phphdiagrams=Paint[phph,SheetHeader->False,Numbering->False] *)
(* Export["zgamma_ll_phph.ps",phphdiagrams,"PS"]; *)
(*
phph01=DiagramDelete[phph,{{2...6}}];
phph02=DiagramDelete[phph,{{1,3...6}}];
phph03=DiagramDelete[phph,{{1...2,4...6}}];
phph04=DiagramDelete[phph,{{1...3,5...6}}];
phph05=DiagramDelete[phph,{{1...4,6}}];
phph06=DiagramDelete[phph,{{1...5}}];

phphdiagram01=Paint[phph01,SheetHeader->False,Numbering->False]
Export["phph_untuned/phph01.tex",phphdiagram01,"TeX"];
Export["phph_untuned/phph01.ps",phphdiagram01,"PS"];
phphdiagram02=Paint[phph02,SheetHeader->False,Numbering->False];
Export["phph_untuned/phph02.tex",phphdiagram02,"TeX"];
Export["phph_untuned/phph02.ps",phphdiagram02,"PS"];
phphdiagram03=Paint[phph03,SheetHeader->False,Numbering->False];
Export["phph_untuned/phph03.tex",phphdiagram03,"TeX"];
Export["phph_untuned/phph03.ps",phphdiagram03,"PS"];
phphdiagram04=Paint[phph04,SheetHeader->False,Numbering->False];
Export["phph_untuned/phph04.tex",phphdiagram04,"TeX"];
Export["phph_untuned/phph04.ps",phphdiagram04,"PS"];
phphdiagram05=Paint[phph05,SheetHeader->False,Numbering->False];
Export["phph_untuned/phph05.tex",phphdiagram05,"TeX"];
Export["phph_untuned/phph05.ps",phphdiagram05,"PS"];
phphdiagram06=Paint[phph06,SheetHeader->False,Numbering->False];
Export["phph_untuned/phph06.tex",phphdiagram06,"TeX"];
Export["phph_untuned/phph06.ps",phphdiagram06,"PS"];
*)

(* The Real Corrections *)

(* qqQCD *)

(* Reaction2={F[3,{1}],-F[3,{1}]}->{-F[2],F[2],V[1],V[5]}; *)
(* qqQCDrealtops=CreateTopologies[0,2->4]; *)
(* qqQCDreal=InsertFields[qqQCDrealtops,Reaction2]; *)
(* qqQCDrealdiagram=Paint[qqQCDreal,SheetHeader->False,Numbering->False]; *)
(* Export["zgamma_ll_qqQCD_real_all.ps",qqQCDrealdiagram,"PS"]; *)

(*
qqQCDreal01=DiagramDelete[qqQCDreal,{{2...20}}];
qqQCDreal02=DiagramDelete[qqQCDreal,{{1...2,4...20}}];
qqQCDreal03=DiagramDelete[qqQCDreal,{{1...4,6...20}}];
qqQCDreal04=DiagramDelete[qqQCDreal,{{1...6,8...20}}];
qqQCDreal05=DiagramDelete[qqQCDreal,{{1...8,10...20}}];
qqQCDreal06=DiagramDelete[qqQCDreal,{{1...10,12...20}}];
qqQCDreal07=DiagramDelete[qqQCDreal,{{1...12,14...20}}];
qqQCDreal08=DiagramDelete[qqQCDreal,{{1...14,16...20}}];
qqQCDreal09=DiagramDelete[qqQCDreal,{{1...16,18...20}}];
qqQCDreal10=DiagramDelete[qqQCDreal,{{1...18,20}}];

qqQCDrealdiagram01=Paint[qqQCDreal01,SheetHeader->False,Numbering->False];
Export["qqQCD_real_untuned/qqQCD_real01.tex",qqQCDrealdiagram01,"TeX"];
Export["qqQCD_real_untuned/qqQCD_real01.ps",qqQCDrealdiagram01,"PS"];
qqQCDrealdiagram02=Paint[qqQCDreal02,SheetHeader->False,Numbering->False];
Export["qqQCD_real_untuned/qqQCD_real02.tex",qqQCDrealdiagram02,"TeX"];
Export["qqQCD_real_untuned/qqQCD_real02.ps",qqQCDrealdiagram02,"PS"];
qqQCDrealdiagram03=Paint[qqQCDreal03,SheetHeader->False,Numbering->False];
Export["qqQCD_real_untuned/qqQCD_real03.tex",qqQCDrealdiagram03,"TeX"];
Export["qqQCD_real_untuned/qqQCD_real03.ps",qqQCDrealdiagram03,"PS"];
qqQCDrealdiagram04=Paint[qqQCDreal04,SheetHeader->False,Numbering->False];
Export["qqQCD_real_untuned/qqQCD_real04.tex",qqQCDrealdiagram04,"TeX"];
Export["qqQCD_real_untuned/qqQCD_real04.ps",qqQCDrealdiagram04,"PS"];
qqQCDrealdiagram05=Paint[qqQCDreal05,SheetHeader->False,Numbering->False];
Export["qqQCD_real_untuned/qqQCD_real05.tex",qqQCDrealdiagram05,"TeX"];
Export["qqQCD_real_untuned/qqQCD_real05.ps",qqQCDrealdiagram05,"PS"];
qqQCDrealdiagram06=Paint[qqQCDreal06,SheetHeader->False,Numbering->False];
Export["qqQCD_real_untuned/qqQCD_real06.tex",qqQCDrealdiagram06,"TeX"];
Export["qqQCD_real_untuned/qqQCD_real06.ps",qqQCDrealdiagram06,"PS"];
qqQCDrealdiagram07=Paint[qqQCDreal07,SheetHeader->False,Numbering->False];
Export["qqQCD_real_untuned/qqQCD_real07.tex",qqQCDrealdiagram07,"TeX"];
Export["qqQCD_real_untuned/qqQCD_real07.ps",qqQCDrealdiagram07,"PS"];
qqQCDrealdiagram08=Paint[qqQCDreal08,SheetHeader->False,Numbering->False];
Export["qqQCD_real_untuned/qqQCD_real08.tex",qqQCDrealdiagram08,"TeX"];
Export["qqQCD_real_untuned/qqQCD_real08.ps",qqQCDrealdiagram08,"PS"];
qqQCDrealdiagram09=Paint[qqQCDreal09,SheetHeader->False,Numbering->False];
Export["qqQCD_real_untuned/qqQCD_real09.tex",qqQCDrealdiagram09,"TeX"];
Export["qqQCD_real_untuned/qqQCD_real09.ps",qqQCDrealdiagram09,"PS"];
qqQCDrealdiagram10=Paint[qqQCDreal10,SheetHeader->False,Numbering->False];
Export["qqQCD_real_untuned/qqQCD_real10.tex",qqQCDrealdiagram10,"TeX"];
Export["qqQCD_real_untuned/qqQCD_real10.ps",qqQCDrealdiagram10,"PS"];
*)


(* qqEW *)

Reaction3={F[3,{1}],-F[3,{1}]}->{-F[2],F[2],V[1],V[1]};
qqEWrealtops=CreateTopologies[0,2->4];
qqEWreal=InsertFields[qqEWrealtops,Reaction3];
qqEWrealdiagram=Paint[qqEWreal,SheetHeader->False,Numbering->False];
(* Export["zgamma_ll_qqEW_real_all.ps",qqEWrealdiagram,"PS"]; *)

qqEWreal01=DiagramDelete[qqEWreal,{{2...40}}];
qqEWreal02=DiagramDelete[qqEWreal,{{1...2,4...40}}];
qqEWreal03=DiagramDelete[qqEWreal,{{1...4,6...40}}];
qqEWreal04=DiagramDelete[qqEWreal,{{1...6,8...40}}];
qqEWreal05=DiagramDelete[qqEWreal,{{1...8,10...40}}];
qqEWreal06=DiagramDelete[qqEWreal,{{1...10,12...40}}];
qqEWreal07=DiagramDelete[qqEWreal,{{1...12,14...40}}];
qqEWreal08=DiagramDelete[qqEWreal,{{1...14,16...40}}];
qqEWreal09=DiagramDelete[qqEWreal,{{1...16,18...40}}];
qqEWreal10=DiagramDelete[qqEWreal,{{1...18,20...40}}];
qqEWreal11=DiagramDelete[qqEWreal,{{1...20,22...40}}];
qqEWreal12=DiagramDelete[qqEWreal,{{1...22,24...40}}];
qqEWreal13=DiagramDelete[qqEWreal,{{1...24,26...40}}];
qqEWreal14=DiagramDelete[qqEWreal,{{1...26,28...40}}];
qqEWreal15=DiagramDelete[qqEWreal,{{1...28,30...40}}];
qqEWreal16=DiagramDelete[qqEWreal,{{1...30,32...40}}];
qqEWreal17=DiagramDelete[qqEWreal,{{1...32,34...40}}];
qqEWreal18=DiagramDelete[qqEWreal,{{1...34,36...40}}];
qqEWreal19=DiagramDelete[qqEWreal,{{1...36,38...40}}];
qqEWreal20=DiagramDelete[qqEWreal,{{1...38,40}}];

qqEWrealdiagram01=Paint[qqEWreal01,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real01.tex",qqEWrealdiagram01,"TeX"];
Export["qqEW_real_untuned/qqEW_real01.ps",qqEWrealdiagram01,"PS"];
qqEWrealdiagram02=Paint[qqEWreal02,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real02.tex",qqEWrealdiagram02,"TeX"];
Export["qqEW_real_untuned/qqEW_real02.ps",qqEWrealdiagram02,"PS"];
qqEWrealdiagram03=Paint[qqEWreal03,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real03.tex",qqEWrealdiagram03,"TeX"];
Export["qqEW_real_untuned/qqEW_real03.ps",qqEWrealdiagram03,"PS"];
qqEWrealdiagram04=Paint[qqEWreal04,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real04.tex",qqEWrealdiagram04,"TeX"];
Export["qqEW_real_untuned/qqEW_real04.ps",qqEWrealdiagram04,"PS"];
qqEWrealdiagram05=Paint[qqEWreal05,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real05.tex",qqEWrealdiagram05,"TeX"];
Export["qqEW_real_untuned/qqEW_real05.ps",qqEWrealdiagram05,"PS"];
qqEWrealdiagram06=Paint[qqEWreal06,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real06.tex",qqEWrealdiagram06,"TeX"];
Export["qqEW_real_untuned/qqEW_real06.ps",qqEWrealdiagram06,"PS"];
qqEWrealdiagram07=Paint[qqEWreal07,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real07.tex",qqEWrealdiagram07,"TeX"];
Export["qqEW_real_untuned/qqEW_real07.ps",qqEWrealdiagram07,"PS"];
qqEWrealdiagram08=Paint[qqEWreal08,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real08.tex",qqEWrealdiagram08,"TeX"];
Export["qqEW_real_untuned/qqEW_real08.ps",qqEWrealdiagram08,"PS"];
qqEWrealdiagram09=Paint[qqEWreal09,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real09.tex",qqEWrealdiagram09,"TeX"];
Export["qqEW_real_untuned/qqEW_real09.ps",qqEWrealdiagram09,"PS"];
qqEWrealdiagram10=Paint[qqEWreal10,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real10.tex",qqEWrealdiagram10,"TeX"];
Export["qqEW_real_untuned/qqEW_real10.ps",qqEWrealdiagram10,"PS"];
qqEWrealdiagram11=Paint[qqEWreal11,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real11.tex",qqEWrealdiagram11,"TeX"];
Export["qqEW_real_untuned/qqEW_real11.ps",qqEWrealdiagram11,"PS"];
qqEWrealdiagram12=Paint[qqEWreal12,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real12.tex",qqEWrealdiagram12,"TeX"];
Export["qqEW_real_untuned/qqEW_real12.ps",qqEWrealdiagram12,"PS"];
qqEWrealdiagram13=Paint[qqEWreal13,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real13.tex",qqEWrealdiagram13,"TeX"];
Export["qqEW_real_untuned/qqEW_real13.ps",qqEWrealdiagram13,"PS"];
qqEWrealdiagram14=Paint[qqEWreal14,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real14.tex",qqEWrealdiagram14,"TeX"];
Export["qqEW_real_untuned/qqEW_real14.ps",qqEWrealdiagram14,"PS"];
qqEWrealdiagram15=Paint[qqEWreal15,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real15.tex",qqEWrealdiagram15,"TeX"];
Export["qqEW_real_untuned/qqEW_real15.ps",qqEWrealdiagram15,"PS"];
qqEWrealdiagram16=Paint[qqEWreal16,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real16.tex",qqEWrealdiagram16,"TeX"];
Export["qqEW_real_untuned/qqEW_real16.ps",qqEWrealdiagram16,"PS"];
qqEWrealdiagram17=Paint[qqEWreal17,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real17.tex",qqEWrealdiagram17,"TeX"];
Export["qqEW_real_untuned/qqEW_real17.ps",qqEWrealdiagram17,"PS"];
qqEWrealdiagram18=Paint[qqEWreal18,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real18.tex",qqEWrealdiagram18,"TeX"];
Export["qqEW_real_untuned/qqEW_real18.ps",qqEWrealdiagram18,"PS"];
qqEWrealdiagram19=Paint[qqEWreal19,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real19.tex",qqEWrealdiagram19,"TeX"];
Export["qqEW_real_untuned/qqEW_real19.ps",qqEWrealdiagram19,"PS"];
qqEWrealdiagram20=Paint[qqEWreal20,SheetHeader->False,Numbering->False];
Export["qqEW_real_untuned/qqEW_real20.tex",qqEWrealdiagram20,"TeX"];
Export["qqEW_real_untuned/qqEW_real20.ps",qqEWrealdiagram20,"PS"];


